MathDial: A Dialogue Tutoring Dataset with Rich Pedagogical Properties Grounded in Math Reasoning Problems

While automatic dialogue tutors hold great potential in making education personalized and more accessible, research on such systems has been hampered by a lack of sufficiently large and high-quality datasets. Collecting such datasets remains challenging, as recording tutoring sessions raises privacy concerns and crowdsourcing leads to insufficient data quality. To address this, we propose a framework to generate such dialogues by pairing human teachers with a Large Language Model (LLM) prompted to represent common student errors. We describe how we use this framework to collect MathDial, a dataset of 3k one-to-one teacher-student tutoring dialogues grounded in multi-step math reasoning problems. While models like GPT-3 are good problem solvers, they fail at tutoring because they generate factually incorrect feedback or are prone to revealing solutions to students too early. To overcome this, we let teachers provide learning opportunities to students by guiding them using various scaffolding questions according to a taxonomy of teacher moves. We demonstrate MathDial and its extensive annotations can be used to finetune models to be more effective tutors (and not just solvers). We confirm this by automatic and human evaluation, notably in an interactive setting that measures the trade-off between student solving success and telling solutions. The dataset is released publicly.

==> sources/ActHistogram.py <==
from sys import argv
from csv import DictReader
import matplotlib
from matplotlib import pyplot as plt
if argv[2].endswith(".pgf"):
    matplotlib.use("pgf")
    matplotlib.rcParams.update({
        "pgf.texsystem": "pdflatex",
        'font.family': 'serif',
        'text.usetex': True,
        'pgf.rcfonts': False,
    })

def get_labels(inst):
    dial=inst["conversation"]
    acts=dial.split("|EOM|")
    res=[],[],[]
    for i,dial in enumerate(acts):
        if "(leaking)" in dial:
            res[0].append(i/(len(acts)-1))
        if "(probing)" in dial:
            res[1].append(i/(len(acts)-1))
        if "(focus)" in dial:
            res[1].append(i/(len(acts)-1))
        if "(generic)" in dial:
            res[2].append(i/(len(acts)-1))
    return res

def get_buckets(data, buckets=10):
    counts=[[0,0,0] for _ in range(buckets)]
    for i in range(3):
        for d in data[i]:
            counts[int(d*(buckets-0.0001))][i]+=1
    bottoms=[[0,0,0] for _ in range(buckets)]
    for i in range(buckets):
        total=sum(counts[i])
        for j in range(3):
            counts[i][j]=counts[i][j]/total
            bottoms[i][j]=sum(counts[i][:j])
    return counts, bottoms
buckets=10
tally=[[],[],[]]
data=list(DictReader(open(argv[1],"r")))
data=[d for d in data if len(d["qid"])>0 and int(d["qid"])>=5000000 and len(d["self-typical-interactions"])>0 and len(d["self-typical-confusion"])>0]
for d in data:
    res=get_labels(d)
    for i in range(3):
        tally[i]+=res[i]
counts,bottoms=get_buckets(tally,buckets)


for j in range(3):
    plt.bar([x-0.5 for x in range(1,buckets+1)],height=[c[j] for c in counts],label=["Telling","Scaffolding","Generic"][j],width=0.95,bottom=[b[j] for b in bottoms])
plt.xticks(list(range(buckets+1)), [str(int(100*i/buckets))+"%" for i in range(buckets+1)])
plt.xlabel("Conversation progress")
plt.ylabel("Fraction of utterances")
plt.title("Teacher Acts at Dialog Stages")
plt.legend()
plt.savefig(argv[2])

==> sources/ActPie.py <==
from sys import argv
from csv import DictReader
import matplotlib
from matplotlib import pyplot as plt
if argv[2].endswith(".pgf"):
    matplotlib.use("pgf")
    matplotlib.rcParams.update({
        "pgf.texsystem": "pdflatex",
        'font.family': 'serif',
        'text.usetex': True,
        'pgf.rcfonts': False,
    })

def get_labels(inst):
    dial=inst["conversation"]
    acts=dial.split("|EOM|")
    res=[],[],[]
    for i,dial in enumerate(acts):
        if "(leaking)" in dial:
            res[0].append(i/(len(acts)-1))
        if "(probing)" in dial:
            res[1].append(i/(len(acts)-1))
        if "(focus)" in dial:
            res[1].append(i/(len(acts)-1))
        if "(generic)" in dial:
            res[2].append(i/(len(acts)-1))
    return res
buckets=10
tally=[[],[],[]]
data=list(DictReader(open(argv[1],"r")))
data=[d for d in data if len(d["qid"])>0 and int(d["qid"])>=5000000 and len(d["self-typical-interactions"])>0 and len(d["self-typical-confusion"])>0]
for d in data:
    res=get_labels(d)
    for i in range(3):
        tally[i]+=res[i]
plt.pie([len(x) for x in tally],labels=["Telling","Scaffolding","Generic"],autopct='%1.1f%%')
plt.title("Teacher Acts Overall")
plt.savefig(argv[2])

==> sources/BehaviourBar.py <==
from sys import argv
from csv import DictReader
import matplotlib
from matplotlib import pyplot as plt
if argv[2].endswith(".pgf"):
    matplotlib.use("pgf")
    matplotlib.rcParams.update({
        "pgf.texsystem": "pdflatex",
        'font.family': 'serif',
        'text.usetex': True,
        'pgf.rcfonts': False,
    })

data=list(DictReader(open(argv[1],"r")))
data=[d for d in data if len(d["qid"])>0 and int(d["qid"])>=5000000 and len(d["self-typical-interactions"])>0 and len(d["self-typical-confusion"])>0]

nat=[0 for _ in range(5)]
typ=[0 for _ in range(5)]
for d in data:
  nat[int(d["self-typical-interactions"])-1]+=1
  typ[int(d["self-typical-confusion"])-1]+=1

plt.bar([0.8,1.8,2.8,3.8,4.8], typ, 0.4, label = "C1")
plt.bar([1.2,2.2,3.2,4.2,5.2], nat, 0.4, label = "C2")

plt.xticks(list(range(1,6)), list(range(1,6)))
plt.xlabel("Likert Rating")
plt.ylabel("Number of Dialogues")
plt.title("Annotator Ratings of Student Behaviour")
plt.legend()
plt.savefig(argv[2])
